Learning to Configure Computer Networks with Neural Algorithmic Reasoning

We present a new method for scaling automatic configuration of computer networks. The key idea is to relax the computationally hard search problem of finding a configuration that satisfies a given specification into an approximate objective amenable to learning-based techniques. Based on this idea, we train a neural algorithmic model which learns to generate configurations likely to (fully or partially) satisfy a given specification under existing routing protocols. By relaxing the rigid satisfaction guarantees, our approach (i) enables greater flexibility: it is protocol-agnostic, enables cross-protocol reasoning, and does not depend on hardcoded rules; and (ii) finds configurations for much larger computer networks than previously possible. Our learned synthesizer is up to 490x faster than state-of-the-art SMT-based methods, while producing configurations which on average satisfy more than 93% of the provided requirements.

==> make-sub.sh <==
#!/bin/bash
set -x

PAGES=14
UP_PAGES=$((PAGES+1))
rm sub.pdf
rm appendix.pdf

qpdf learning-to-synthesise.pdf --pages . 1-$PAGES -- sub.pdf
qpdf learning-to-synthesise.pdf --pages . $UP_PAGES-z -- appendix.pdf

open sub.pdf
open appendix.pdf

mv appendix.pdf supp/
zip -r supplementary_material.zip supp/*
